Flexible deep transfer learning by separate feature embeddings and manifold alignment

Object recognition is a key enabler across industry and defense. As technology changes, algorithms must keep pace with new requirements and data. New modalities and higher resolution sensors should allow for increased algorithm robustness. Unfortunately, algorithms trained on existing labeled datasets do not directly generalize to new data because the data distributions do not match. Transfer learning (TL) or domain adaptation (DA) methods have established the groundwork for transferring knowledge from existing labeled source data to new unlabeled target datasets. However, current DA approaches assume similar source and target feature spaces and suffer in the case of massive domain shifts or changes in the feature space. Existing methods assume the data are either the same modality, or can be aligned to a common feature space. Therefore, most methods are not designed to support a fundamental domain change such as visual to auditory data. We propose a novel deep learning framework that overcomes this limitation by learning separate feature extractions for each domain while minimizing the distance between the domains in a latent lower-dimensional space. The alignment is achieved by considering the data manifold along with an adversarial training procedure. We demonstrate the effectiveness of the approach versus traditional methods with several ablation experiments on synthetic, measured, and satellite image datasets. We also provide practical guidelines for training the network while overcoming vanishing gradients which inhibit learning in some adversarial training settings.

==> Fig/disDatVis.py <==
import matplotlib.pyplot as plt
from mpl_toolkits import mplot3d
import numpy as np
import os
figDir = os.path.expanduser(
    '~/Documents/MatrixProjects/Papers/2020_SPIE/Paper/Fig')

N = 30
x = np.random.rand(3, N)

# smooth it a bit
x[2] = np.convolve([.25, .25, .25, .25], x[2], 'same')
x[2] = np.convolve([.25, .25, .25, .25], x[2], 'same')
x[2] = x[2] * .05

x[0] = x[0] * 1.2  # spread in x-y
x[1] = x[1] * 1.2  # spread in x-y
# x[2] = x[2] + .2  # shift up

y = np.random.rand(3, N)
# smooth it
y[2] = np.convolve([.25, .25, .25, .25], y[2], 'same')
y[2] = np.convolve([.25, .25, .25, .25], y[2], 'same')
y[2] = y[2] * .05

y[0] = y[0] * 1.2  # spread in x-y
y[1] = y[1] * 1.2  # spread in x-y
#shift over
y[1] = y[1] + 1.5
y[0] = y[0] + 1.5
# y[2] = y[2] + .1  # shift up

fig = plt.figure(figsize=(6, 2))
# ax = plt.axes(projection='3d')

# ---- FIRST FIGURE
ax = fig.add_subplot('131', projection='3d')
ax.plot_trisurf(
    x[0], x[1], x[2], cmap='Reds', edgecolor='none', label='Class0')
ax.plot_trisurf(
    x[0], x[1], np.zeros(N), cmap='Greys', edgecolor='gray', label='Class1')
ax.plot_trisurf(y[0], y[1], y[2], cmap='Greens', edgecolor='none')
ax.plot_trisurf(y[0], y[1], np.zeros(N), cmap='Greys', edgecolor='gray')
ax.set_zbound([0, .1])
ax.view_init(azim=-20)
ax.view_init(elev=15)
# ax.legend()
# ax.legend(loc="upper right")

lpad = -10
lsize = 12
ax.set_xlabel('X', fontsize=lsize, labelpad=lpad)
ax.set_ylabel('Y', fontsize=lsize, labelpad=lpad)
ax.set_zlabel('Z', fontsize=lsize, labelpad=lpad - 5)
ax.set_yticklabels([])
ax.set_xticklabels([])
ax.set_zticklabels([])
ax.set_title('Source')

# --------------------
#  3rd figure

y[1] = y[1] - 3
y[2] = y[2] + .05  # shift up

ax = fig.add_subplot('133', projection='3d')
ax.plot_trisurf(x[0], x[1], x[2], cmap='Blues', edgecolor='none')
ax.plot_trisurf(x[0], x[1], np.zeros(N), cmap='Greys', edgecolor='gray')
ax.plot_trisurf(y[0], y[1], y[2], cmap='Blues', edgecolor='none')
ax.plot_trisurf(y[0], y[1], np.zeros(N), cmap='Greys', edgecolor='gray')
ax.set_zbound([0, .1])
ax.view_init(azim=-20)
ax.view_init(elev=15)

ax.set_xlabel('X', fontsize=lsize, labelpad=lpad)
ax.set_ylabel('Y', fontsize=lsize, labelpad=lpad)
ax.set_zlabel('Z', fontsize=lsize, labelpad=lpad - 5)
ax.set_yticklabels([])
ax.set_xticklabels([])
ax.set_zticklabels([])
# ax.get_yaxis().set_visible(False)
ax.set_title('Target')
# ---------------
#  2nd figure in middle

ax = fig.add_subplot('132')

ax.scatter(x[0], x[1], marker='+', color='Red', alpha=.8)
ax.scatter(y[0], y[1], marker='+', color='Green', alpha=.8)

x = np.random.rand(2, N) * 1.2
y = np.random.rand(2, N) * 1.2
#shift over
y[1] = y[1] - 1.5
y[0] = y[0] + 1.5
ax.scatter(
    x[0], x[1], marker='o', facecolors='none', edgecolor='Blue', alpha=.5)
ax.scatter(
    y[0], y[1], marker='o', facecolors='none', edgecolor='Blue', alpha=.5)

ax.set_xlabel('X', fontsize=lsize, labelpad=lpad + 5)
ax.set_ylabel('Y', fontsize=lsize, labelpad=lpad)
ax.set_yticklabels([])
ax.set_xticklabels([])
ax.set_title('Latent Space')

# arrow
import matplotlib.patches as mpatches
from matplotlib.patches import ConnectionStyle

x_tail, y_tail = -2.1, 0
dx, dy = -.2, .5
cs = ConnectionStyle("Arc3", rad=-0.5)
arrow = mpatches.FancyArrowPatch((x_tail, y_tail), (dx, dy),
                                 mutation_scale=20,
                                 clip_on=False,
                                 connectionstyle=cs)
ax.add_patch(arrow)

x_tail, y_tail = 4.5, 0
dx, dy = 2.9, -.50
cs = ConnectionStyle("Arc3", rad=-0.5)
arrow = mpatches.FancyArrowPatch((x_tail, y_tail), (dx, dy),
                                 mutation_scale=20,
                                 clip_on=False,
                                 connectionstyle=cs)
ax.add_patch(arrow)

# # ---
# # SAve
# plt.tight_layout()
# plt.savefig(
#     os.path.join(figDir, 'dirSumIllustration.png'),
#     bbox_inches='tight',
#     dpi=400)

plt.ion()
plt.show()
plt.pause(1)
plt.close()


==> Fig/transferCrossFeatureFig.py <==
# Samuel Rivera

import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D

import os
figDir = os.path.expanduser(
    '~/Documents/MatrixProjects/Papers/2020_SPIE/Paper/Fig')

fig = plt.figure()
ax = plt.axes(projection='3d')

N = 100
sColor1 = np.array([1, 0, 1])
sColor2 = np.array([0.7, 0, 0.7])
tColor = [0, 0, 0]

# sigma * np.random.randn(...) + mu
x = np.random.randn(N, 3)
# x = np.random.rand(N, 3) - .5

sigmaS = np.eye(3) * np.array([[1, 1, 0]])
sigmaT = np.eye(3) * np.array([[1, 1, .2]])
muS1 = 3 * np.array([[1, 0, 0]])
muS2 = 3 * np.array([[-1, 0, 0]])
muT1 = 3 * np.array([[1, 0, -1]])
muT2 = 3 * np.array([[1, 0, 1]])

# generate the samples
s1 = x.dot(sigmaS) + muS1
s2 = x.dot(sigmaS) + muS2
t1 = x.dot(sigmaT) + muT1
t2 = x.dot(sigmaT) + muT2

# plot them
ax.scatter(
    s1[:, 0], s1[:, 1], s1[:, 2], marker='s', c=sColor1, label='Source A')
ax.scatter(
    s2[:, 0], s2[:, 1], s2[:, 2], marker='s', c=sColor2, label='Source B')
ax.scatter(t1[:, 0], t1[:, 1], t1[:, 2], marker='o', c=tColor, label='Target')
ax.scatter(t2[:, 0], t2[:, 1], t2[:, 2], marker='o', c=tColor)
ax.legend()
ax.view_init(azim=-75)
# # show projection onto x-y
# ax.plot(s1[:, 0], s1[:, 1], 'o', zdir='z', zs=-10, c=sColor)

# # clean up axes
# ax.set_xlabel('X', labelpad=-10, fontsize=20)
# ax.set_ylabel('Y', labelpad=-10, fontsize=20)
# ax.set_zlabel('Z', labelpad=-10, fontsize=20)

# clean up axes
ax.set_xlabel('X', fontsize=20)
ax.set_ylabel('Y', fontsize=20)
ax.set_zlabel('Z', fontsize=20)

plt.tight_layout()
# plt.savefig(
#     os.path.join(figDir, 'transferCrossFeat.png'),
#     bbox_inches='tight',
#     dpi=300)
plt.show()
plt.close()

